Generating Predicate Callback Summaries for the Android Framework

One of the challenges of analyzing, testing and debugging Android apps is that the potential execution orders of callbacks are missing from the apps' source code. However, bugs, vulnerabilities and refactoring transformations have been found to be related to callback sequences. Existing work on control flow analysis of Android apps have mainly focused on analyzing GUI events. GUI events, although being a key part of determining control flow of Android apps, do not offer a complete picture. Our observation is that orthogonal to GUI events, the Android API calls also play an important role in determining the order of callbacks. In the past, such control flow information has been modeled manually. This paper presents a complementary solution of constructing program paths for Android apps. We proposed a specification technique, called Predicate Callback Summary (PCS), that represents the callback control flow information (including callback sequences as well as the conditions under which the callbacks are invoked) in Android API methods and developed static analysis techniques to automatically compute and apply such summaries to construct apps' callback sequences. Our experiments show that by applying PCSs, we are able to construct Android apps' control flow graphs, including inter-callback relations, and also to detect infeasible paths involving multiple callbacks. Such control flow information can help program analysis and testing tools to report more precise results. Our detailed experimental data is available at: http://goo.gl/NBPrKs

==> example.java <==
class Manager {
  void service(int id) {
    Manager r0 = this;
    List services = Services.allServices;
    ServiceWrapper serv = Services.getService(id);
    if (serv == null) {
      serv = r0.createServer(...);
      allServices.add(serv);
      ...
    }

    boolean running = serv.running;
    if (running == true) {
      int size = services.size();
      if (size > 0) {
        r0.onCreate(); // callback call site
      }
    }
    
  }
}


==> infeasiblepaths.java <==
class ActivityThreadHandler extends Handler {
  static final int BINDSERVICE = 1;
  static final int STARTACTIVITY = 2;
  public void handleMessage(Message m) {
    switch (m.what) {
    case BIND_SERVICE: 
      handleBindService(...);
      break;
    case LAUNCH_ACTIVITY:
      handleStartActivity(...);
      break;
    }
  }
}

class Activity {
  ActivityThreadHandler threadHandler;
  public void startActivity(...) {
    ...
    
    threadHandler.sendMessage(LAUNCH_ACTIVITY);  
  }
}


==> infeasiblepaths1.java <==
class ActivityThreadHandler extends Handler {
  static final int BINDSERVICE = 1;
  static final int STARTACTIVITY = 2;
  public void handleMessage(Message m) {
    switch (m.what) {
    case BIND_SERVICE: 
      handleBindService(...);
      break;
    case LAUNCH_ACTIVITY:
      handleStartActivity(...);
      break;
    }
  }
}

class Activity {
  ActivityThreadHandler threadHandler;
  public void startActivity(...) {
    ...
    
    threadHandler.sendMessage(LAUNCH_ACTIVITY);  
  }
}

